VideoPoet: A Large Language Model for Zero-Shot Video Generation

We present VideoPoet, a language model capable of synthesizing high-quality video, with matching audio, from a large variety of conditioning signals. VideoPoet employs a decoder-only transformer architecture that processes multimodal inputs -- including images, videos, text, and audio. The training protocol follows that of Large Language Models (LLMs), consisting of two stages: pretraining and task-specific adaptation. During pretraining, VideoPoet incorporates a mixture of multimodal generative objectives within an autoregressive Transformer framework. The pretrained LLM serves as a foundation that can be adapted for a range of video generation tasks. We present empirical results demonstrating the model's state-of-the-art capabilities in zero-shot video generation, specifically highlighting VideoPoet's ability to generate high-fidelity motions. Project page: http://sites.research.google/videopoet/

==> figures/VFFM_plot.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "private_outputs": true,
      "provenance": [],
      "last_runtime": {
        "build_target": "//learning/grp/tools/ml_python:ml_notebook",
        "kind": "private"
      }
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "PfAtTHLbJyqF"
      },
      "outputs": [],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "def add_value_labels(bars):\n",
        "    for bar in bars:\n",
        "        height = bar.get_height()\n",
        "        ax.annotate('{}'.format(round(height, 2)),\n",
        "                    xy=(bar.get_x() + bar.get_width() / 2, height),\n",
        "                    xytext=(0, 3),  # 3 points vertical offset\n",
        "                    textcoords=\"offset points\",\n",
        "                    ha='center', va='bottom',\n",
        "                    fontsize=10)\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(8, 5))  # Adjust the size (width, height) as needed\n",
        "\n",
        "# Data for plotting\n",
        "model_sizes = ['300M LM\\n(10B tokens)', '1B LM\\n(10B tokens)', '1B LM\\n(37B tokens)', '8B LM\\n(37B tokens)', '8B LM\\n(58B tokens)']\n",
        "audio_to_video = [331.63, 283.06, 115.64, 104.09, 88.60]\n",
        "frame_prediction = [65.61, 33.09, 19.56, 19.95, 12.23]\n",
        "audio_video_continuation = [75.68, 41.57, 24.87, 20.04, 15.32]\n",
        "\n",
        "# Ensure the values are in float format for the bar chart\n",
        "audio_to_video = np.array(audio_to_video, dtype=float)\n",
        "frame_prediction = np.array(frame_prediction, dtype=float)\n",
        "audio_video_continuation = np.array(audio_video_continuation, dtype=float)\n",
        "\n",
        "# Extend the frame_prediction array to match the others by repeating the last value\n",
        "frame_prediction = np.pad(frame_prediction, (0, len(model_sizes) - len(frame_prediction)), 'edge')\n",
        "\n",
        "# Define the width of the bars\n",
        "bar_width = 0.25\n",
        "\n",
        "# Set the positions of the bars on the x-axis\n",
        "r1 = np.arange(len(audio_to_video))\n",
        "r2 = [x + bar_width for x in r1]\n",
        "r3 = [x + bar_width for x in r2]\n",
        "\n",
        "\n",
        "# Make the bar plots\n",
        "bars1 = ax.bar(r1, audio_to_video, color='#1f77b4', width=bar_width, edgecolor='grey', label='Audio to Video')\n",
        "bars2 = ax.bar([x + bar_width * 2 for x in r1], frame_prediction, color='#ff7f0e', width=bar_width, edgecolor='grey', label='Frame Prediction')\n",
        "bars3 = ax.bar([x + bar_width for x in r1], audio_video_continuation, color='#2ca02c', width=bar_width, edgecolor='grey', label='Audio/Video Continuation')\n",
        "\n",
        "add_value_labels(bars1)\n",
        "add_value_labels(bars2)\n",
        "add_value_labels(bars3)\n",
        "\n",
        "# Draw dashed lines at the top of the bars\n",
        "for r, val in zip(r1, audio_to_video):\n",
        "    ax.plot([r, r + bar_width * 2], [val, val], color='#1f77b4', linestyle='--', linewidth=1)\n",
        "for r, val in zip(r2, frame_prediction):\n",
        "    ax.plot([r - bar_width, r + bar_width], [val, val], color='#ff7f0e', linestyle='--', linewidth=1)\n",
        "for r, val in zip(r3, audio_video_continuation):\n",
        "    ax.plot([r - bar_width * 2, r], [val, val], color='#2ca02c', linestyle='--', linewidth=1)\n",
        "\n",
        "# Add labels, title, and custom x-axis tick labels, etc.\n",
        "ax.set_xlabel('Language Model Size (# Training Tokens)', fontsize=14)\n",
        "ax.set_ylabel('FVD (↓) for video quality', fontsize=14)\n",
        "ax.set_xticks([r + bar_width for r in range(len(audio_to_video))], fontsize=12)\n",
        "ax.set_xticklabels(model_sizes)\n",
        "ax.set_yscale('log')\n",
        "ax.legend()\n",
        "\n",
        "# Add grid and make layout tight\n",
        "ax.grid(True, which=\"both\", ls=\"--\")\n",
        "ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=3, fontsize='large')\n",
        "\n",
        "plt.tight_layout()\n",
        "\n",
        "# Show the plot\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "def add_value_labels(bars):\n",
        "    for bar in bars:\n",
        "        height = bar.get_height()\n",
        "        ax.annotate('{}'.format(round(height, 2)),\n",
        "                    xy=(bar.get_x() + bar.get_width() / 2, height),\n",
        "                    xytext=(0, 3),  # 3 points vertical offset\n",
        "                    textcoords=\"offset points\",\n",
        "                    ha='center', va='bottom',\n",
        "                    fontsize=10)\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(8, 5))  # Adjust the size (width, height) as needed\n",
        "\n",
        "# Data for plotting\n",
        "model_sizes = ['300M LM\\n(10B tokens)', '1B LM\\n(10B tokens)', '1B LM\\n(37B tokens)', '8B LM\\n(37B tokens)', '8B LM\\n(58B tokens)']\n",
        "v2a = [8.34, 6.39, 5.56, 5.77, 5.00]\n",
        "avcont = [7.34, 6.04, 5.80, 5.62, 4.89]\n",
        "\n",
        "# Ensure the values are in float format for the bar chart\n",
        "v2a = np.array(v2a, dtype=float)\n",
        "avcont = np.array(avcont, dtype=float)\n",
        "\n",
        "# Extend the frame_prediction array to match the others by repeating the last value\n",
        "v2a = np.pad(v2a, (0, len(model_sizes) - len(v2a)), 'edge')\n",
        "\n",
        "# Define the width of the bars\n",
        "bar_width = 0.25\n",
        "\n",
        "# Set the positions of the bars on the x-axis\n",
        "r1 = np.arange(len(audio_to_video))\n",
        "r2 = [x + bar_width for x in r1]\n",
        "\n",
        "\n",
        "# Make the bar plots\n",
        "bars1 = ax.bar(r1, v2a, color='#d62728', width=bar_width, edgecolor='grey', label='Video to Audio')\n",
        "bars2 = ax.bar([x + bar_width * 1 for x in r1], avcont, color='#2ca02c', width=bar_width, edgecolor='grey', label='Audio/Video Continuation')\n",
        "\n",
        "add_value_labels(bars1)\n",
        "add_value_labels(bars2)\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "# Add labels, title, and custom x-axis tick labels, etc.\n",
        "ax.set_xlabel('Language Model Size (# Training Tokens)', fontsize=14)\n",
        "ax.set_ylabel('FAD (↓) for audio quality', fontsize=14)\n",
        "ax.set_xticks([r + bar_width for r in range(len(audio_to_video))], fontsize=12)\n",
        "ax.set_xticklabels(model_sizes)\n",
        "ax.set_yscale('log')\n",
        "ax.legend()\n",
        "\n",
        "# Add grid and make layout tight\n",
        "ax.grid(True, which=\"both\", ls=\"--\")\n",
        "ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=3, fontsize='large')\n",
        "\n",
        "plt.tight_layout()\n",
        "\n",
        "# Show the plot\n",
        "plt.show()"
      ],
      "metadata": {
        "id": "hOvaTNMPMaYU"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
